Uncertainty-Aware Vehicle Orientation Estimation for Joint Detection-Prediction Models

Object detection is a critical component of a self-driving system, tasked with inferring the current states of the surrounding traffic actors. While there exist a number of studies on the problem of inferring the position and shape of vehicle actors, understanding actors' orientation remains a challenge for existing state-of-the-art detectors. Orientation is an important property for downstream modules of an autonomous system, particularly relevant for motion prediction of stationary or reversing actors where current approaches struggle. We focus on this task and present a method that extends the existing models that perform joint object detection and motion prediction, allowing us to more accurately infer vehicle orientations. In addition, the approach is able to quantify prediction uncertainty, outputting the probability that the inferred orientation is flipped, which allows for improved motion prediction and safer autonomous operations. Empirical results show the benefits of the approach, obtaining state-of-the-art performance on the open-sourced nuScenes data set.

==> scripts/flipped_prob_qq_plot.py <==
import csv
from matplotlib.backends.backend_agg import FigureCanvasAgg as FigureCanvas
from matplotlib.figure import Figure
import numpy as np


prob_lowerbounds = [0., 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45]
bin_centers = np.array(prob_lowerbounds) + 0.025
accuracies = [0.0519593, 0.31858407, 0.36734694, 0.41304348, 0.44594595, 0.56521739, 0.57142857, 0.56338028, 0.50847458, 0.46666667]
orientation_errors = [11.31384794, 59.62854335, 65.15018701, 74.77464328, 78.65806206, 103.41058556, 97.70584344, 96.68374558, 89.41707479, 83.11718088]
actor_speeds = [2.01018427, 0.20334054, 0.16096484, 0.1317776, 0.14843667, 0.18585091, 0.08693188, 0.09409362, 0.20346381, 0.13197328]
actor_distances = [24.73051739, 29.60376675, 29.34884365, 29.26145472, 29.58275567, 29.13558448, 29.81432065, 28.51515405, 27.12512864, 30.87383015]
num_lidar_points = [189.49059603, 135.0043573, 100.42465753, 142.78409091, 63.75739645, 173.5375, 161.968, 179.6962963, 156.86440678, 73.32786885]
counts = [9238, 226, 147, 92, 74, 69, 56, 71, 59, 60]
ratio = np.array(counts) / np.sum(np.array(counts))


# QQ plot
fig = Figure(figsize=(5.5, 5))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)
ax.plot(bin_centers, accuracies, color='red', marker='o', label='Actual')
ax.plot([0.0, 0.5], [0.0, 0.5], color='gray', linestyle='dashed', label='Ideal')
ax.set_xlabel('Predicted flipped probability', fontsize=16)
ax.set_ylabel('Flipped likelihood', fontsize=16)
ax.set_xticks(np.arange(len(bin_centers) + 1) / 20)
ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
# ax.set_xticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5])
# ax.set_yticks(np.arange(num_ticks + 1) / num_ticks)
ax.legend()
ax.set_title("(b) Flipped prob vs. actually flipped", fontsize=16)
fig.savefig('figs/flipped_prob_qq_plot.pdf', bbox_inches='tight')


# Orientation error
fig = Figure(figsize=(5.5, 5))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)
ax.plot(bin_centers, orientation_errors, color='red', marker='o')
ax.set_xlabel('Predicted flipped probability', fontsize=16)
ax.set_ylabel('Orientation error [deg]', fontsize=16)
ax.set_xticks(np.arange(len(bin_centers) + 1) / 20)
ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
# ax.set_xticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5])
# ax.set_yticks(np.arange(num_ticks + 1) / num_ticks)
ax.set_title("(a) Flipped prob vs. FOE", fontsize=16)
fig.savefig('figs/flipped_prob_vs_foe.pdf', bbox_inches='tight')


# Actor speed
fig = Figure(figsize=(5.5, 5))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)
ax.plot(bin_centers, actor_speeds, color='red', marker='o')
ax.set_xlabel('Predicted flipped probability', fontsize=16)
ax.set_ylabel('Actor speed [m/s]', fontsize=16)
ax.set_xticks(np.arange(len(bin_centers) + 1) / 20)
ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
ax.set_ylim(ymin=0)
# ax.set_xticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5])
# ax.set_yticks(np.arange(num_ticks + 1) / num_ticks)
ax.set_title("(b) Flipped prob vs. speed", fontsize=16)
fig.savefig('figs/flipped_prob_vs_speed.pdf', bbox_inches='tight')


# Actor distance
fig = Figure(figsize=(5.5, 5))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)
ax.plot(bin_centers, actor_distances, color='red', marker='o')
ax.set_xlabel('Predicted flipped probability', fontsize=16)
ax.set_ylabel('Actor distance [m]', fontsize=16)
ax.set_xticks(np.arange(len(bin_centers) + 1) / 20)
ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
# ax.set_xticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5])
# ax.set_yticks(np.arange(num_ticks + 1) / num_ticks)
ax.set_title("(e) Flipped prob vs. distance", fontsize=16)
fig.savefig('figs/flipped_prob_vs_distance.pdf', bbox_inches='tight')


# Number of lidar points
fig = Figure(figsize=(5.5, 5))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)
ax.plot(bin_centers, num_lidar_points, color='red', marker='o')
ax.set_xlabel('Predicted flipped probability', fontsize=16)
ax.set_ylabel('Number of lidar points', fontsize=16)
ax.set_xticks(np.arange(len(bin_centers) + 1) / 20)
ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
# ax.set_xticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5])
# ax.set_yticks(np.arange(num_ticks + 1) / num_ticks)
ax.set_title("(f) Flipped prob vs. num lidar points", fontsize=16)
fig.savefig('figs/flipped_prob_vs_num_lidar_points.pdf', bbox_inches='tight')


# Count
fig = Figure(figsize=(5.5, 5))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)
ax.bar(np.arange(len(bin_centers)) + 0.5, ratio, color='blue')
ax.set_yscale('log')
ax.set_xticks(np.arange(len(bin_centers) + 1))
ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
# ax.set_xticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5])
ax.set_xlabel('Predicted flipped probability', fontsize=16)
ax.set_ylabel('Normalized count (log scale)', fontsize=16)
ax.set_title("(c) Bin counts", fontsize=16)
fig.savefig('figs/flipped_prob_count.pdf', bbox_inches='tight')


==> scripts/plot_losses.py <==
from matplotlib.backends.backend_agg import FigureCanvasAgg as FigureCanvas
from matplotlib.figure import Figure
import numpy as np


def smooth_l1(val):
    return np.abs(val)


pred_sin = np.linspace(-1.0, 1.0, 50)
pred_cos = np.linspace(-1.0, 1.0, 50)
gt_sin = np.zeros_like(pred_sin)
gt_cos = np.ones_like(pred_cos)
pred_sin, pred_cos = np.meshgrid(pred_sin, pred_cos)
gt_sin, gt_cos = np.meshgrid(gt_sin, gt_cos)

fig = Figure(figsize=(3, 3))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)

# Sin-cos
full_range_loss = smooth_l1(pred_sin - gt_sin) + smooth_l1(pred_cos - gt_cos)
ax.contourf(pred_sin, pred_cos, full_range_loss, 100, cmap='gist_heat')
ax.set_xlabel(r"$\sin(\hat \theta)$")
ax.set_xticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_ylabel(r"$\cos(\hat \theta)$")
ax.set_yticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_title(r"(a) $L_{full}$")
fig.savefig('figs/plot_losses_sin_cos.pdf', bbox_inches='tight')

# Sin-cos-2x
pred_2sin = 2 * pred_sin * pred_cos
pred_2cos = pred_cos * pred_cos - pred_sin * pred_sin
gt_2sin = 2 * gt_sin * gt_cos
gt_2cos = gt_cos * gt_cos - gt_sin * gt_sin
half_range_loss = smooth_l1(pred_2sin - gt_2sin) + smooth_l1(pred_2cos - gt_2cos)
ax.contourf(pred_sin, pred_cos, half_range_loss, 100, cmap='gist_heat')
ax.set_xlabel(r"$\sin(\hat \theta)$")
ax.set_xticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_ylabel(r"$\cos(\hat \theta)$")
ax.set_yticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_title(r"$L_{half}$")
fig.savefig('figs/plot_losses_sin_cos_2x.pdf', bbox_inches='tight')

# Flip-aware-no-flip
ax.contourf(pred_sin, pred_cos, full_range_loss + half_range_loss, 100, cmap='gist_heat')
ax.set_xlabel(r"$\sin(\hat \theta)$")
ax.set_xticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_ylabel(r"$\cos(\hat \theta)$")
ax.set_yticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_title(r"(b) $L_{full} + L_{half}$")
fig.savefig('figs/plot_losses_flip_aware_no_flip.pdf', bbox_inches='tight')

# Flip-aware-no-half
flipped_full_range_loss = smooth_l1(-pred_sin - gt_sin) + smooth_l1(-pred_cos - gt_cos)
min_full_range_loss = np.minimum(full_range_loss, flipped_full_range_loss)
ax.contourf(pred_sin, pred_cos, min_full_range_loss, 100, cmap='gist_heat')
ax.set_xlabel(r"$\sin(\hat \theta)$")
ax.set_xticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_ylabel(r"$\cos(\hat \theta)$")
ax.set_yticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_title(r"(c) $min(L_{full}, L_{flipped})$")
fig.savefig('figs/plot_losses_flip_aware_no_half.pdf', bbox_inches='tight')

# Flip-aware
ax.contourf(pred_sin, pred_cos, min_full_range_loss + half_range_loss, 100, cmap='gist_heat')
ax.set_xlabel(r"$\sin(\hat \theta)$")
ax.set_xticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_ylabel(r"$\cos(\hat \theta)$")
ax.set_yticks(np.arange(-1, 1 + 0.5, 0.5))
ax.set_title(r"(d) $L_{half} + min(L_{full}, L_{flipped})$")
fig.savefig('figs/plot_losses_flip_aware.pdf', bbox_inches='tight')


==> scripts/plot_losses_2d.py <==
from matplotlib.backends.backend_agg import FigureCanvasAgg as FigureCanvas
from matplotlib.figure import Figure
import numpy as np


def smooth_l1(val):
    return np.abs(val)


pred_deg = np.arange(-180, 180 + 10, 10)
pred_rad = np.deg2rad(pred_deg)
gt = np.zeros_like(pred_rad)

fig = Figure(figsize=(6, 4))
FigureCanvas(fig)
ax = fig.add_subplot(1, 1, 1)

# Sin-cos
full_range_loss = smooth_l1(np.sin(pred_rad) - np.sin(gt)) + smooth_l1(np.cos(pred_rad) - np.cos(gt))
ax.plot(pred_deg, full_range_loss, color='green', label='Sin-cos')

# Sin-cos-2x
half_range_loss = smooth_l1(np.sin(pred_rad * 2) - np.sin(gt * 2)) + smooth_l1(np.cos(pred_rad * 2) - np.cos(gt * 2))
ax.plot(pred_deg, half_range_loss, color='blue', label='Sin-cos-2x')

# Sin-cos-1x-2x
#ax.plot(pred_deg, full_range_loss + half_range_loss, color='cyan', label='Sin-cos-1x-2x')

# Flip-aware
flipped_full_range_loss = smooth_l1(-np.sin(pred_rad) - np.sin(gt)) + smooth_l1(-np.cos(pred_rad) - np.cos(gt))
min_full_range_loss = np.minimum(full_range_loss, flipped_full_range_loss)
#ax.plot(pred_deg, min_full_range_loss, color='magenta', label='No-half-range')

# Flip-aware
ax.plot(pred_deg, min_full_range_loss + half_range_loss, color='red', label='Flip-aware')
ax.set_xlabel('Orientation [deg]', fontsize=16)
ax.set_ylabel('Loss', fontsize=16)
# ax.set_xticks(np.arange(len(bin_centers) + 1) / 20)
# ax.set_xticklabels(np.arange(len(bin_centers) + 1) / 20)
ax.set_xticks(np.arange(-180, 180 + 45, 45))
# ax.set_yticks(np.arange(num_ticks + 1) / num_ticks)
ax.legend()
fig.savefig('figs/plot_losses.pdf', bbox_inches='tight')


==> scripts/plot_losses_find_minima.py <==
from matplotlib.backends.backend_agg import FigureCanvasAgg as FigureCanvas
from matplotlib.figure import Figure
import numpy as np


def smooth_l1(val):
    return np.abs(val)


pred_sin = np.linspace(-1.0, 1.0, 50)
pred_cos = np.zeros_like(pred_sin)
gt_sin = np.zeros_like(pred_sin)
gt_cos = np.ones_like(pred_cos)

# Sin-cos
full_range_loss = smooth_l1(pred_sin - gt_sin) + smooth_l1(pred_cos - gt_cos)

# Sin-cos-2x
pred_2sin = 2 * pred_sin * pred_cos
pred_2cos = pred_cos * pred_cos - pred_sin * pred_sin
gt_2sin = 2 * gt_sin * gt_cos
gt_2cos = gt_cos * gt_cos - gt_sin * gt_sin
half_range_loss = smooth_l1(pred_2sin - gt_2sin) + smooth_l1(pred_2cos - gt_2cos)

print("full_range_loss + half_range_loss", full_range_loss + half_range_loss)

